Optimally Training a Cascade Classifier

Cascade classifiers are widely used in real-time object detection. Different from conventional classifiers that are designed for a low overall classification error rate, a classifier in each node of the cascade is required to achieve an extremely high detection rate and moderate false positive rate. Although there are a few reported methods addressing this requirement in the context of object detection, there is no a principled feature selection method that explicitly takes into account this asymmetric node learning objective. We provide such an algorithm here. We show a special case of the biased minimax probability machine has the same formulation as the linear asymmetric classifier (LAC) of \cite{wu2005linear}. We then design a new boosting algorithm that directly optimizes the cost function of LAC. The resulting totally-corrective boosting algorithm is implemented by the column generation technique in convex optimization. Experimental results on object detection verify the effectiveness of the proposed boosting algorithm as a node classifier in cascade object detection, and show performance better than that of the current state-of-the-art.

==> Figs/fig1.m <==
% File Type:     Matlab
% Author:        Chunhua Shen {chhshen@gmail.com}
% Creation:      Tuesday 29/12/2009 11:12.
% Last Revision: Tuesday 29/12/2009 13:18.

linewidth = 2.5;

h1 = ezplot( ' sqrt ( x / (1-x) ) ', [0,1] )
set(h1, 'Color', 'm', 'LineWidth', linewidth )
hold on

h2 = ezplot( ' sqrt ( 1 / 2 / (1-x) ) ', [0,1] )
set(h2, 'Color', 'k', 'LineWidth', linewidth, 'LineStyle', '--')
hold on

h3 = ezplot( ' 2/3* sqrt ( 1 / 2 / (1-x) ) ', [0,1] )
set(h3, 'Color', 'r', 'LineWidth', linewidth, 'LineStyle', '-.')
hold on

h4 = ezplot( 'norminv( x, 0, 1)  ', [0,1] )
set(h4, 'Color', 'b', 'LineWidth', linewidth, 'LineStyle', '--')




opt={'interpreter','latex'};

xlabel('$\gamma$',opt{:})
ylabel('$\varphi(\gamma)$',opt{:} )
title('')

l = legend('$\varphi_{\rm gnrl}(\gamma)$','$\varphi_{\rm S}(\gamma)$', ...
           '$\varphi_{\rm SU}(\gamma)$','$\varphi_{\mathcal G}(\gamma)$')
set(l, 'interpreter','latex')



==> cl.sh <==
#!/bin/bash
#
# Author:        Chunhua Shen {chhshen@gmail.com}
# Creation:      Monday 08/02/2010 22:33.
# Last Revision: Tuesday 27/07/2010 14:51.


pdflatex    draft1
bibtex      draft1

pdflatex    draft1
bibtex      draft1

pdflatex    draft1
bibtex      draft1


rm -fr *log
rm -fr *blg


